Differential equations on unitarity cut surfaces

We reformulate differential equations (DEs) for Feynman integrals to avoid doubled propagators in intermediate steps. External momentum derivatives are dressed with loop momentum derivatives to form tangent vectors to unitarity cut surfaces, in a way inspired by unitarity-compatible IBP reduction. For the one-loop box, our method directly produces the final DEs without any integration-by-parts reduction. We further illustrate the method by deriving maximal-cut level differential equations for two-loop nonplanar five-point integrals, whose exact expressions are yet unknown. We speed up the computation using finite field techniques and rational function reconstruction.

==> anc/pentaCrossBox.m <==
(* ::Package:: *)

(* ::Text:: *)
(*The notation follows Eq. (4.8) of the paper, with \chi_ {ij} written as s[i, j] in this file, where the pair (i, j) takes the values (2, 3), (3, 4), (4, 5), and (5, 1).  The differential equation matrix elements M_ {AB}^{ij} can be accessed by  Coefficient[ fitDE[[A, B]], d[s[i, j]] ].   \[Epsilon] is the Mathematica expression for the dim-reg parameter - (d - 4)/2.*)


fitDE = {{(d[s[5, 1]]*(s[2, 3]^2*(-2*\[Epsilon]*(-1 + s[3, 4]) + 
            (1 + 2*\[Epsilon])*(1 + s[3, 4])*s[4, 5]) + (-1 + s[4, 5])*
           (s[4, 5] + 2*\[Epsilon]*s[4, 5] - 2*\[Epsilon]*s[5, 1])*
           (s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1]) + 
          s[2, 3]*(-((1 + 2*\[Epsilon])*s[4, 5]^2*(1 + 2*s[3, 4] - s[5, 
                1])) + 2*\[Epsilon]*(-2 + s[3, 4])*s[5, 1] + 
            s[4, 5]*(1 + 2*\[Epsilon] + s[3, 4] + 4*\[Epsilon]*s[3, 4] - 
              s[5, 1] + 2*\[Epsilon]*s[5, 1] + 2*\[Epsilon]*s[3, 4]*s[5, 
                1]))))/((s[2, 3] - s[4, 5] - s[5, 1])*
         (s[2, 3]^2*(-1 + s[3, 4])^2 + (s[3, 4]*s[4, 5] + s[5, 1] - 
            s[4, 5]*s[5, 1])^2 + 2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + 
            (-1 + s[4, 5])*s[5, 1] + s[3, 4]*(s[4, 5] + s[5, 1] + 
              s[4, 5]*s[5, 1])))) + 
       (d[s[2, 3]]*(-(s[2, 3]^4*(-1 + s[3, 4])^2) - (1 + \[Epsilon])*
           (-1 + s[4, 5])*(s[4, 5] + s[5, 1])*(s[3, 4]*s[4, 5] + s[5, 1] - 
             s[4, 5]*s[5, 1])^2 + s[2, 3]^3*(-1 - 3*\[Epsilon] + 3*s[5, 1] - 
            2*\[Epsilon]*s[5, 1] + s[3, 4]^2*(-1 - 3*\[Epsilon] + 
              (4 + \[Epsilon])*s[4, 5] + s[5, 1]) - 
            s[4, 5]*(-1 + \[Epsilon] + (3 + 2*\[Epsilon])*s[5, 1]) + 
            s[3, 4]*(2 + 6*\[Epsilon] + 2*(-2 + \[Epsilon])*s[5, 1] - 
              s[4, 5]*(5 + (3 + 2*\[Epsilon])*s[5, 1]))) + 
          s[2, 3]*((-1 + s[4, 5])^2*s[5, 1]*(s[5, 1]*(-3 - 5*\[Epsilon] + 
                s[5, 1] - 2*\[Epsilon]*s[5, 1]) + s[4, 5]*(-1 + 
                3*(1 + \[Epsilon])*s[5, 1])) + s[3, 4]^2*s[4, 5]*
             ((4 + 3*\[Epsilon])*s[4, 5]^2 - 2*(s[5, 1] + 2*\[Epsilon]*
                 s[5, 1]) + s[4, 5]*(-3 - 5*\[Epsilon] + (3 + 2*\[Epsilon])*
                 s[5, 1])) - s[3, 4]*(-1 + s[4, 5])*(2*(1 + 2*\[Epsilon])*
               s[5, 1]^2 + 2*s[4, 5]*s[5, 1]*(-\[Epsilon] + 2*s[5, 1]) + 
              s[4, 5]^2*(1 + (7 + 6*\[Epsilon])*s[5, 1]))) + 
          s[2, 3]^2*(-((-1 + s[4, 5])*(-(\[Epsilon]*s[4, 5]) + 
               (3 + 7*\[Epsilon] - 2*(2 + \[Epsilon])*s[4, 5])*s[5, 1] + 
               (-3 + 4*\[Epsilon] + 2*(1 + \[Epsilon])*s[4, 5])*s[5, 1]^2)) + 
            s[3, 4]^2*(-3*(2 + \[Epsilon])*s[4, 5]^2 + s[5, 1] + 
              3*\[Epsilon]*s[5, 1] + s[4, 5]*(3 + 7*\[Epsilon] - 
                (3 + \[Epsilon])*s[5, 1])) + s[3, 4]*
             (-2*s[5, 1]*(2 + 5*\[Epsilon] + (-1 + \[Epsilon])*s[5, 1]) + 
              s[4, 5]^2*(4 + (8 + 6*\[Epsilon])*s[5, 1]) + s[4, 5]*(-3 - 
                6*\[Epsilon] + s[5, 1] - 6*\[Epsilon]*s[5, 1] - 
                2*(-1 + \[Epsilon])*s[5, 1]^2)))))/
        (s[2, 3]*(1 + s[2, 3] - s[4, 5])*(s[2, 3] - s[4, 5] - s[5, 1])*
         (s[2, 3]^2*(-1 + s[3, 4])^2 + (s[3, 4]*s[4, 5] + s[5, 1] - 
            s[4, 5]*s[5, 1])^2 + 2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + 
            (-1 + s[4, 5])*s[5, 1] + s[3, 4]*(s[4, 5] + s[5, 1] + 
              s[4, 5]*s[5, 1])))) + 
       (d[s[3, 4]]*(s[2, 3]^2*(-1 + s[3, 4])*(-2*\[Epsilon]*(-1 + s[3, 4]) + 
            s[4, 5] + 2*\[Epsilon]*s[4, 5]) + s[4, 5]*
           (-1 - 2*\[Epsilon]*(1 + s[3, 4]) + s[4, 5] + 2*\[Epsilon]*s[4, 5])*
           (s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1]) + 
          s[2, 3]*(-((1 + 2*\[Epsilon])*s[4, 5]^2*(-1 + 2*s[3, 4] - s[5, 
                1])) - 2*\[Epsilon]*(-1 + s[3, 4])*s[5, 1] + 
            s[4, 5]*(-1 - 2*\[Epsilon] + 4*\[Epsilon]*s[3, 4]^2 - 
              (1 + 4*\[Epsilon])*s[5, 1] + s[3, 4]*(1 - 2*\[Epsilon]*
                 (1 + s[5, 1]))))))/((-1 + s[3, 4] + s[4, 5])*
         (s[2, 3]^2*(-1 + s[3, 4])^2 + (s[3, 4]*s[4, 5] + s[5, 1] - 
            s[4, 5]*s[5, 1])^2 + 2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + 
            (-1 + s[4, 5])*s[5, 1] + s[3, 4]*(s[4, 5] + s[5, 1] + 
              s[4, 5]*s[5, 1])))) + 
       (d[s[4, 5]]*(-(s[2, 3]^4*(-1 + s[3, 4])^2*(\[Epsilon] - 
             \[Epsilon]*s[3, 4] + s[4, 5] + 3*\[Epsilon]*s[4, 5])) + 
          s[2, 3]^3*(-(\[Epsilon]*(-1 + s[3, 4])^2*(1 + s[3, 4]*
                (-1 + s[5, 1]) - 3*s[5, 1])) - (-1 + s[3, 4])*s[4, 5]*
             (-2 - 2*\[Epsilon] + 5*\[Epsilon]*s[3, 4]^2 + 2*s[5, 1] + 
              5*\[Epsilon]*s[5, 1] - s[3, 4]*(-2 + 3*\[Epsilon] + s[5, 1] + 
                3*\[Epsilon]*s[5, 1])) + s[4, 5]^2*(3 + 7*\[Epsilon] + 
              (4 + 11*\[Epsilon])*s[3, 4]^2 - s[5, 1] - 4*\[Epsilon]*s[5, 
                1] - s[3, 4]*(7 + 18*\[Epsilon] + s[5, 1] + 4*\[Epsilon]*
                 s[5, 1]))) - s[2, 3]^2*(\[Epsilon]*(-1 + s[3, 4])*
             (3 + s[3, 4]^2 + 2*s[3, 4]*(-2 + s[5, 1]) - 3*s[5, 1])*s[5, 1] + 
            s[4, 5]^3*(2 + 4*\[Epsilon] + 3*(2 + 5*\[Epsilon])*s[3, 4]^2 - 
              2*(2 + 5*\[Epsilon])*s[5, 1] + \[Epsilon]*s[5, 1]^2 - 
              2*s[3, 4]*(4 + 9*\[Epsilon] + (2 + 6*\[Epsilon])*s[5, 1])) - 
            s[4, 5]^2*(3 + 7*\[Epsilon] + 9*\[Epsilon]*s[3, 4]^3 - 
              4*(2 + 3*\[Epsilon])*s[5, 1] + (1 + 5*\[Epsilon])*s[5, 1]^2 - 
              s[3, 4]^2*(-5 + 4*\[Epsilon] + (2 + 8*\[Epsilon])*s[5, 1]) + 
              s[3, 4]*(-8 - 12*\[Epsilon] + 6*s[5, 1] + 4*\[Epsilon]*
                 s[5, 1] + s[5, 1]^2 + 3*\[Epsilon]*s[5, 1]^2)) + 
            s[4, 5]*(1 + 3*\[Epsilon] + (-4 + \[Epsilon])*s[5, 1] + 
              (1 + \[Epsilon])*s[5, 1]^2 + s[3, 4]^3*(\[Epsilon] - 
                4*\[Epsilon]*s[5, 1]) + s[3, 4]^2*(1 + \[Epsilon] + 
                (-2 + 15*\[Epsilon])*s[5, 1]) - s[3, 4]*(2 + 5*\[Epsilon] + 
                6*(-1 + 2*\[Epsilon])*s[5, 1] + (1 + 2*\[Epsilon])*
                 s[5, 1]^2))) + (s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1])*
           (\[Epsilon]*s[3, 4]^2*s[4, 5]*(1 + 2*s[4, 5])*(s[4, 5] + 
              s[5, 1]) - s[3, 4]*(-1 + s[4, 5])*(-(\[Epsilon]*s[4, 5]^2) + 
              (1 + 2*\[Epsilon])*s[4, 5]^3 - \[Epsilon]*s[5, 1]^2 + 
              s[4, 5]*s[5, 1]*(1 + 2*\[Epsilon]*(1 + s[5, 1]))) + 
            (-1 + s[4, 5])^2*s[5, 1]*((1 + 2*\[Epsilon])*s[4, 5]^2 + 
              \[Epsilon]*s[5, 1] - s[4, 5]*(1 + \[Epsilon]*(3 + 
                  2*s[5, 1])))) - s[2, 3]*(\[Epsilon]*s[3, 4]^3*s[4, 5]^2*
             (1 + 7*s[4, 5] + 5*s[5, 1]) - (-1 + s[4, 5])^2*s[5, 1]*
             (\[Epsilon]*(-3 + s[5, 1])*s[5, 1] + s[4, 5]^2*(-3 - 
                6*\[Epsilon] + s[5, 1] + 3*\[Epsilon]*s[5, 1]) + 
              s[4, 5]*(2 + 6*\[Epsilon] + 2*(-1 + \[Epsilon])*s[5, 1] + 
                \[Epsilon]*s[5, 1]^2)) + s[3, 4]*(-1 + s[4, 5])*
             (-(\[Epsilon]*(-5 + s[5, 1])*s[5, 1]^2) + s[4, 5]^3*(3 + 
                6*\[Epsilon] + (5 + 12*\[Epsilon])*s[5, 1]) - 
              s[4, 5]*s[5, 1]*(3 + 8*\[Epsilon] + 2*(-1 + 5*\[Epsilon])*
                 s[5, 1] + \[Epsilon]*s[5, 1]^2) + s[4, 5]^2*(-1 - 
                4*\[Epsilon] + (3 - 4*\[Epsilon])*s[5, 1] + (1 + \[Epsilon])*
                 s[5, 1]^2)) - s[3, 4]^2*((4 + 9*\[Epsilon])*s[4, 5]^4 - 
              2*\[Epsilon]*s[5, 1]^2 + s[4, 5]^3*(-4*(1 + \[Epsilon]) + 
                s[5, 1] + 7*\[Epsilon]*s[5, 1]) + s[4, 5]^2*(1 + 
                5*\[Epsilon] + (-1 + 11*\[Epsilon])*s[5, 1] + 4*\[Epsilon]*
                 s[5, 1]^2) + s[4, 5]*s[5, 1]*(1 + \[Epsilon]*
                 (2 + 8*s[5, 1]))))))/((1 + s[2, 3] - s[4, 5])*s[4, 5]*
         (-1 + s[3, 4] + s[4, 5])*(s[2, 3] - s[4, 5] - s[5, 1])*
         (s[2, 3]^2*(-1 + s[3, 4])^2 + (s[3, 4]*s[4, 5] + s[5, 1] - 
            s[4, 5]*s[5, 1])^2 + 2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + 
            (-1 + s[4, 5])*s[5, 1] + s[3, 4]*(s[4, 5] + s[5, 1] + 
              s[4, 5]*s[5, 1])))), 
      -((d[s[3, 4]]*s[4, 5]*(-2*\[Epsilon]*s[2, 3]^2*(-1 + s[3, 4])^2 - 
           (s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1])*
            (2*\[Epsilon]*s[3, 4]*s[4, 5] + (-1 - \[Epsilon] - 2*\[Epsilon]*
                s[3, 4] + s[4, 5] + \[Epsilon]*s[4, 5])*s[5, 1]) + 
           s[2, 3]*(4*\[Epsilon]*(-1 + s[3, 4])*s[3, 4]*s[4, 5] + 
             (-1 + \[Epsilon] - 2*\[Epsilon]*s[3, 4]^2 + s[4, 5] - \[Epsilon]*
                s[4, 5] + s[3, 4]*(1 + \[Epsilon] + s[4, 5] - \[Epsilon]*
                  s[4, 5]))*s[5, 1])))/((-1 + s[3, 4] + s[4, 5])*
          (s[2, 3]^2*(-1 + s[3, 4])^2 + (s[3, 4]*s[4, 5] + s[5, 1] - 
             s[4, 5]*s[5, 1])^2 + 2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + 
             (-1 + s[4, 5])*s[5, 1] + s[3, 4]*(s[4, 5] + s[5, 1] + s[4, 5]*
                s[5, 1]))))) + (d[s[5, 1]]*s[4, 5]*
         (s[2, 3]^2*(-1 + s[3, 4])*(2*\[Epsilon] + s[3, 4] + 
            \[Epsilon]*s[3, 4]) + (s[3, 4]*s[4, 5] + s[5, 1] - 
            s[4, 5]*s[5, 1])*(2*\[Epsilon]*(-1 + s[4, 5])*s[5, 1] + 
            s[3, 4]*(s[4, 5] + \[Epsilon]*s[4, 5] - 2*\[Epsilon]*s[5, 1])) + 
          s[2, 3]*(-4*\[Epsilon]*(-1 + s[4, 5])*s[5, 1] - 
            2*s[3, 4]^2*(s[4, 5] + \[Epsilon]*s[4, 5] - \[Epsilon]*s[5, 1]) + 
            s[3, 4]*((1 + \[Epsilon])*s[5, 1] - (-1 + \[Epsilon])*s[4, 5]*(
                1 + s[5, 1])))))/((s[2, 3] - s[4, 5] - s[5, 1])*
         (s[2, 3]^2*(-1 + s[3, 4])^2 + (s[3, 4]*s[4, 5] + s[5, 1] - 
            s[4, 5]*s[5, 1])^2 + 2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + 
            (-1 + s[4, 5])*s[5, 1] + s[3, 4]*(s[4, 5] + s[5, 1] + 
              s[4, 5]*s[5, 1])))) - (d[s[2, 3]]*s[4, 5]*
         (-2*\[Epsilon]*(-1 + s[4, 5])^2*s[5, 1]^2*(1 + s[5, 1]) + 
          s[2, 3]^2*(-1 + s[3, 4])*(2*\[Epsilon]*(1 + s[5, 1]) + 
            s[3, 4]*(-2*\[Epsilon] + s[5, 1] + \[Epsilon]*s[5, 1])) + 
          s[3, 4]^2*(4*\[Epsilon]*s[5, 1]^2 + s[4, 5]^2*(-2*\[Epsilon] + 
              s[5, 1] + \[Epsilon]*s[5, 1]) - s[4, 5]*s[5, 1]*
             (1 + \[Epsilon] + 2*\[Epsilon]*s[5, 1])) + 
          s[2, 3]*(-4*\[Epsilon]*(-1 + s[4, 5])*s[5, 1]*(1 + s[5, 1]) + 
            s[3, 4]^2*(4*\[Epsilon]*s[4, 5] - (1 + \[Epsilon])*(-1 + 
                2*s[4, 5])*s[5, 1] + 2*\[Epsilon]*s[5, 1]^2) + 
            s[3, 4]*(-4*\[Epsilon]*s[4, 5] + (-1 - 5*\[Epsilon] + 
                (3 + \[Epsilon])*s[4, 5])*s[5, 1] + (1 + \[Epsilon] + 
                s[4, 5] - \[Epsilon]*s[4, 5])*s[5, 1]^2)) + 
          s[3, 4]*(-1 + s[4, 5])*s[5, 1]*(s[4, 5]*(-2*(1 + \[Epsilon]) + 
              (-1 + \[Epsilon])*s[5, 1]) + s[5, 1]*(-1 + \[Epsilon]*(-1 + 
                2*s[5, 1])))))/((1 + s[2, 3] - s[4, 5])*(s[2, 3] - s[4, 5] - 
          s[5, 1])*(s[2, 3]^2*(-1 + s[3, 4])^2 + (s[3, 4]*s[4, 5] + s[5, 1] - 
            s[4, 5]*s[5, 1])^2 + 2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + 
            (-1 + s[4, 5])*s[5, 1] + s[3, 4]*(s[4, 5] + s[5, 1] + 
              s[4, 5]*s[5, 1])))) + 
       (d[s[4, 5]]*(-2*\[Epsilon]*s[2, 3]^4*(-1 + s[3, 4])^3 - 
          (s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1])*
           (-2*\[Epsilon]*(-1 + s[4, 5])^3*s[5, 1]^2 + (1 + \[Epsilon])*
             s[3, 4]*(-1 + s[4, 5])*s[4, 5]*s[5, 1]*(1 + s[5, 1]) + 
            s[3, 4]^2*(2*\[Epsilon]*s[4, 5]^3 + (1 + \[Epsilon])*s[4, 5]*s[5, 
                1] - (1 + \[Epsilon])*s[4, 5]^2*s[5, 1] - 2*\[Epsilon]*
               s[5, 1]^2)) + s[2, 3]^3*(-1 + s[3, 4])*
           (2*\[Epsilon]*s[3, 4]^2*(-1 + 4*s[4, 5]) + 2*\[Epsilon]*
             (-1 - 2*s[4, 5]*(-1 + s[5, 1]) + 3*s[5, 1]) + 
            s[3, 4]*(4*\[Epsilon] - 6*\[Epsilon]*s[5, 1] + 
              s[4, 5]*(-12*\[Epsilon] + s[5, 1] - \[Epsilon]*s[5, 1]))) + 
          s[2, 3]^2*(2*\[Epsilon]*(-1 + s[4, 5])*(3 + s[4, 5]*(-5 + 
                s[5, 1]) - 3*s[5, 1])*s[5, 1] + s[3, 4]^3*
             (-12*\[Epsilon]*s[4, 5]^2 + 2*\[Epsilon]*s[5, 1]^2 + 
              s[4, 5]*(4*\[Epsilon] + s[5, 1] + \[Epsilon]*s[5, 1])) + 
            s[3, 4]*(-6*\[Epsilon]*(-2 + s[5, 1])*s[5, 1] + 2*s[4, 5]*(
                2*\[Epsilon] - (1 + 15*\[Epsilon])*s[5, 1] + \[Epsilon]*
                 s[5, 1]^2) + s[4, 5]^2*(-10*\[Epsilon] + (3 + 9*\[Epsilon])*
                 s[5, 1] + (1 + \[Epsilon])*s[5, 1]^2)) + 
            s[3, 4]^2*(-2*\[Epsilon]*s[5, 1]*(3 + s[5, 1]) + 
              s[4, 5]^2*(22*\[Epsilon] + (-2 + 4*\[Epsilon])*s[5, 1]) - 
              s[4, 5]*(8*\[Epsilon] - (1 + 13*\[Epsilon])*s[5, 1] + 
                (1 + \[Epsilon])*s[5, 1]^2))) + 
          s[2, 3]*(-2*\[Epsilon]*(-1 + s[4, 5])^2*s[5, 1]^2*(-3 + 4*s[4, 5] + 
              s[5, 1]) + s[3, 4]^3*(8*\[Epsilon]*s[4, 5]^3 + 
              2*\[Epsilon]*s[5, 1]^2 + s[4, 5]*s[5, 1]*(1 + \[Epsilon] - 
                2*\[Epsilon]*s[5, 1]) - 2*s[4, 5]^2*(\[Epsilon] + s[5, 1] + 
                \[Epsilon]*s[5, 1])) - s[3, 4]*(-1 + s[4, 5])*s[5, 1]*
             (-6*\[Epsilon]*s[5, 1] + (1 + 3*\[Epsilon])*s[4, 5]^2*(2 + 
                s[5, 1]) + s[4, 5]*(-1 - 3*\[Epsilon] + s[5, 1] + 
                7*\[Epsilon]*s[5, 1] + (1 + \[Epsilon])*s[5, 1]^2)) + 
            s[3, 4]^2*(2*\[Epsilon]*(-1 + s[5, 1])*s[5, 1]^2 + 
              s[4, 5]^3*(-8*\[Epsilon] + s[5, 1] - 5*\[Epsilon]*s[5, 1]) + 
              2*s[4, 5]*s[5, 1]*(\[Epsilon] + (-1 + \[Epsilon])*s[5, 1] + 
                \[Epsilon]*s[5, 1]^2) + s[4, 5]^2*(2*\[Epsilon] - 
                4*\[Epsilon]*s[5, 1] + 3*(1 + \[Epsilon])*s[5, 1]^2)))))/
        ((1 + s[2, 3] - s[4, 5])*(-1 + s[3, 4] + s[4, 5])*
         (s[2, 3] - s[4, 5] - s[5, 1])*(s[2, 3]^2*(-1 + s[3, 4])^2 + 
          (s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1])^2 + 
          2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + (-1 + s[4, 5])*s[5, 1] + 
            s[3, 4]*(s[4, 5] + s[5, 1] + s[4, 5]*s[5, 1])))), 
      (\[Epsilon]*d[s[3, 4]]*s[3, 4]*s[4, 5]^2*s[5, 1]*
         (s[2, 3] - s[2, 3]*s[3, 4] + s[3, 4]*s[4, 5] + s[5, 1] - 
          s[4, 5]*s[5, 1]))/((-1 + s[3, 4] + s[4, 5])*
         (s[2, 3]^2*(-1 + s[3, 4])^2 + (s[3, 4]*s[4, 5] + s[5, 1] - 
            s[4, 5]*s[5, 1])^2 + 2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + 
            (-1 + s[4, 5])*s[5, 1] + s[3, 4]*(s[4, 5] + s[5, 1] + 
              s[4, 5]*s[5, 1])))) + (\[Epsilon]*d[s[5, 1]]*s[3, 4]*s[4, 5]^2*
         s[5, 1]*(-(s[2, 3]*(1 + s[3, 4])) + s[3, 4]*s[4, 5] + s[5, 1] - 
          s[4, 5]*s[5, 1]))/((s[2, 3] - s[4, 5] - s[5, 1])*
         (s[2, 3]^2*(-1 + s[3, 4])^2 + (s[3, 4]*s[4, 5] + s[5, 1] - 
            s[4, 5]*s[5, 1])^2 + 2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + 
            (-1 + s[4, 5])*s[5, 1] + s[3, 4]*(s[4, 5] + s[5, 1] + 
              s[4, 5]*s[5, 1])))) + (\[Epsilon]*d[s[2, 3]]*s[3, 4]*s[4, 5]^2*
         s[5, 1]*((-1 + s[4, 5])*s[5, 1]*(1 + s[5, 1]) + 
          s[2, 3]*(1 + s[3, 4]*(-1 + s[5, 1]) + s[5, 1]) + 
          s[3, 4]*(s[4, 5] + 2*s[5, 1] - s[4, 5]*s[5, 1])))/
        ((1 + s[2, 3] - s[4, 5])*(s[2, 3] - s[4, 5] - s[5, 1])*
         (s[2, 3]^2*(-1 + s[3, 4])^2 + (s[3, 4]*s[4, 5] + s[5, 1] - 
            s[4, 5]*s[5, 1])^2 + 2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + 
            (-1 + s[4, 5])*s[5, 1] + s[3, 4]*(s[4, 5] + s[5, 1] + 
              s[4, 5]*s[5, 1])))) + (\[Epsilon]*d[s[4, 5]]*s[3, 4]*s[4, 5]*
         s[5, 1]*(s[2, 3]^3*(-1 + s[3, 4])^2 - (-1 + s[4, 5])^3*s[5, 1]^2 - 
          s[3, 4]^2*s[4, 5]*(s[4, 5]^2 + s[5, 1]) + s[3, 4]*(-1 + s[4, 5])*
           s[5, 1]*(-s[4, 5] + 2*s[4, 5]^2 + s[5, 1]) + 
          s[2, 3]^2*(1 + s[4, 5]*(-2 + s[5, 1]) - 2*s[5, 1] - 
            s[3, 4]^2*(-1 + 3*s[4, 5] + s[5, 1]) + s[3, 4]*(-2 + 3*s[5, 1] + 
              s[4, 5]*(5 + s[5, 1]))) + s[2, 3]*
           (s[3, 4]^2*(3*s[4, 5]^2 + s[4, 5]*(-1 + s[5, 1]) - s[5, 1]) - 
            (-1 + s[4, 5])*s[5, 1]*(-2 + 3*s[4, 5] + s[5, 1]) - 
            s[3, 4]*((-3 + s[5, 1])*s[5, 1] + 3*s[4, 5]^2*(1 + s[5, 1]) + 
              s[4, 5]*(-1 + 4*s[5, 1] + s[5, 1]^2)))))/
        ((1 + s[2, 3] - s[4, 5])*(-1 + s[3, 4] + s[4, 5])*
         (s[2, 3] - s[4, 5] - s[5, 1])*(s[2, 3]^2*(-1 + s[3, 4])^2 + 
          (s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1])^2 + 
          2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + (-1 + s[4, 5])*s[5, 1] + 
            s[3, 4]*(s[4, 5] + s[5, 1] + s[4, 5]*s[5, 1]))))}, 
     {((1 + 4*\[Epsilon])*d[s[3, 4]]*(1 + s[2, 3] - s[4, 5])*
         (s[2, 3]*(-1 + s[3, 4]) - s[3, 4]*s[4, 5] + (-1 + s[4, 5])*s[5, 1]))/
        ((-1 + s[3, 4] + s[4, 5])*(s[2, 3]^2*(-1 + s[3, 4])^2 + 
          (s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1])^2 + 
          2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + (-1 + s[4, 5])*s[5, 1] + 
            s[3, 4]*(s[4, 5] + s[5, 1] + s[4, 5]*s[5, 1])))) + 
       ((1 + 4*\[Epsilon])*d[s[5, 1]]*(1 + s[2, 3] - s[4, 5])*
         (s[2, 3]*(1 + s[3, 4]) - s[3, 4]*s[4, 5] + (-1 + s[4, 5])*s[5, 1]))/
        ((s[2, 3] - s[4, 5] - s[5, 1])*(s[2, 3]^2*(-1 + s[3, 4])^2 + 
          (s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1])^2 + 
          2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + (-1 + s[4, 5])*s[5, 1] + 
            s[3, 4]*(s[4, 5] + s[5, 1] + s[4, 5]*s[5, 1])))) - 
       ((1 + 4*\[Epsilon])*d[s[2, 3]]*((-1 + s[4, 5])*s[5, 1]*(1 + s[5, 1]) + 
          s[2, 3]*(1 + s[3, 4]*(-1 + s[5, 1]) + s[5, 1]) + 
          s[3, 4]*(s[4, 5] + 2*s[5, 1] - s[4, 5]*s[5, 1])))/
        ((s[2, 3] - s[4, 5] - s[5, 1])*(s[2, 3]^2*(-1 + s[3, 4])^2 + 
          (s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1])^2 + 
          2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + (-1 + s[4, 5])*s[5, 1] + 
            s[3, 4]*(s[4, 5] + s[5, 1] + s[4, 5]*s[5, 1])))) + 
       ((1 + 4*\[Epsilon])*d[s[4, 5]]*(s[2, 3]^3*(-1 + s[3, 4])^2 - 
          (-1 + s[4, 5])^3*s[5, 1]^2 - s[3, 4]^2*s[4, 5]*
           (s[4, 5]^2 + s[5, 1]) + s[3, 4]*(-1 + s[4, 5])*s[5, 1]*
           (-s[4, 5] + 2*s[4, 5]^2 + s[5, 1]) + s[2, 3]^2*
           (1 + s[4, 5]*(-2 + s[5, 1]) - 2*s[5, 1] - s[3, 4]^2*
             (-1 + 3*s[4, 5] + s[5, 1]) + s[3, 4]*(-2 + 3*s[5, 1] + 
              s[4, 5]*(5 + s[5, 1]))) + s[2, 3]*
           (s[3, 4]^2*(3*s[4, 5]^2 + s[4, 5]*(-1 + s[5, 1]) - s[5, 1]) - 
            (-1 + s[4, 5])*s[5, 1]*(-2 + 3*s[4, 5] + s[5, 1]) - 
            s[3, 4]*((-3 + s[5, 1])*s[5, 1] + 3*s[4, 5]^2*(1 + s[5, 1]) + 
              s[4, 5]*(-1 + 4*s[5, 1] + s[5, 1]^2)))))/
        (s[4, 5]*(-1 + s[3, 4] + s[4, 5])*(-s[2, 3] + s[4, 5] + s[5, 1])*
         (s[2, 3]^2*(-1 + s[3, 4])^2 + (s[3, 4]*s[4, 5] + s[5, 1] - 
            s[4, 5]*s[5, 1])^2 + 2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + 
            (-1 + s[4, 5])*s[5, 1] + s[3, 4]*(s[4, 5] + s[5, 1] + 
              s[4, 5]*s[5, 1])))), 
      (d[s[3, 4]]*(\[Epsilon]*s[2, 3]^2*(-1 + s[3, 4])*(-1 + s[3, 4] - 
            s[4, 5]) + (\[Epsilon]*(1 + s[3, 4] - s[4, 5])*s[4, 5] + 
            (1 + 3*\[Epsilon])*(-1 + s[4, 5])*s[5, 1])*(s[3, 4]*s[4, 5] + 
            s[5, 1] - s[4, 5]*s[5, 1]) - s[2, 3]*(\[Epsilon]*s[4, 5]*
             (-1 + 2*s[3, 4]^2 + s[4, 5] - s[3, 4]*(1 + 2*s[4, 5])) + 
            ((1 + 2*\[Epsilon])*s[3, 4]*(1 + s[4, 5]) + (-1 + s[4, 5])*(1 + 
                \[Epsilon]*(2 + s[4, 5])))*s[5, 1])))/
        ((-1 + s[3, 4] + s[4, 5])*(s[2, 3]^2*(-1 + s[3, 4])^2 + 
          (s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1])^2 + 
          2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + (-1 + s[4, 5])*s[5, 1] + 
            s[3, 4]*(s[4, 5] + s[5, 1] + s[4, 5]*s[5, 1])))) + 
       (d[s[5, 1]]*(s[2, 3]^2*((1 + 3*\[Epsilon])*s[3, 4]^2 - 
            \[Epsilon]*(1 + s[4, 5]) - s[3, 4]*(1 + \[Epsilon]*(2 + 
                s[4, 5]))) + (s[3, 4]*(s[4, 5] + 3*\[Epsilon]*s[4, 5]) - 
            \[Epsilon]*(-1 + s[4, 5])*(s[4, 5] - s[5, 1]))*
           (s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1]) + 
          s[2, 3]*(-2*s[3, 4]^2*(s[4, 5] + 3*\[Epsilon]*s[4, 5]) - 
            \[Epsilon]*(-1 + s[4, 5])*(s[4, 5]*(-1 + s[5, 1]) + 2*s[5, 1]) + 
            s[3, 4]*(2*\[Epsilon]*s[4, 5]^2 + s[5, 1] + 2*\[Epsilon]*s[5, 
                1] + s[4, 5]*(1 + \[Epsilon] + s[5, 1] + 2*\[Epsilon]*
                 s[5, 1])))))/((s[2, 3] - s[4, 5] - s[5, 1])*
         (s[2, 3]^2*(-1 + s[3, 4])^2 + (s[3, 4]*s[4, 5] + s[5, 1] - 
            s[4, 5]*s[5, 1])^2 + 2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + 
            (-1 + s[4, 5])*s[5, 1] + s[3, 4]*(s[4, 5] + s[5, 1] + 
              s[4, 5]*s[5, 1])))) + 
       (d[s[2, 3]]*(-(s[2, 3]^3*(-1 + s[3, 4])^2) + (1 + \[Epsilon])*
           (s[4, 5] + s[5, 1])*(s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1])^
            2 + s[2, 3]^2*(-((-1 + s[3, 4])*(3 + \[Epsilon] + 3*\[Epsilon]*
                s[3, 4])*s[5, 1]) + s[4, 5]*(1 + 2*\[Epsilon] + 
              (3 + \[Epsilon])*s[3, 4]^2 + (-2 + \[Epsilon])*s[5, 1] + 
              s[3, 4]*(-4 - 3*\[Epsilon] + (-2 + \[Epsilon])*s[5, 1]))) + 
          s[2, 3]*(-(s[3, 4]^2*s[4, 5]*((3 + 2*\[Epsilon])*s[4, 5] + s[5, 
                1] - 2*\[Epsilon]*s[5, 1])) + (-1 + s[4, 5])*s[5, 1]*
             ((3 + 2*\[Epsilon])*s[5, 1] + s[4, 5]*(2 + 3*\[Epsilon] + 
                (-1 + \[Epsilon])*s[5, 1])) + s[3, 4]*
             ((1 - 2*\[Epsilon])*s[5, 1]^2 + s[4, 5]*s[5, 1]*(-2*\[Epsilon] + 
                s[5, 1] - 2*\[Epsilon]*s[5, 1]) + s[4, 5]^2*(2 + 
                3*\[Epsilon] + (4 + \[Epsilon])*s[5, 1])))))/
        (s[2, 3]*(s[2, 3] - s[4, 5] - s[5, 1])*(s[2, 3]^2*(-1 + s[3, 4])^2 + 
          (s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1])^2 + 
          2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + (-1 + s[4, 5])*s[5, 1] + 
            s[3, 4]*(s[4, 5] + s[5, 1] + s[4, 5]*s[5, 1])))) + 
       (d[s[4, 5]]*(s[2, 3]^3*(-1 + s[3, 4])^2*(-1 - 2*\[Epsilon] + s[3, 4] + 
            2*\[Epsilon]*s[3, 4] + s[4, 5]) + s[2, 3]^2*
           (-((1 + 2*\[Epsilon])*(-3 + s[3, 4])*(-1 + s[3, 4])^2*s[5, 1]) - 
            (-1 + s[3, 4])*s[4, 5]*(1 - (4 + 5*\[Epsilon])*s[3, 4] + 
              (3 + 5*\[Epsilon])*s[3, 4]^2 - 5*(1 + \[Epsilon])*s[5, 1]) + 
            s[4, 5]^2*(-1 + 2*\[Epsilon] + (-3 + \[Epsilon])*s[3, 4]^2 + 
              (2 + \[Epsilon])*s[5, 1] + s[3, 4]*(4 - 3*\[Epsilon] + 
                (2 + \[Epsilon])*s[5, 1]))) + s[2, 3]*
           (s[3, 4]^3*s[4, 5]*((3 + 4*\[Epsilon])*s[4, 5] + s[5, 1]) - 
            s[3, 4]^2*((-3 + 2*\[Epsilon])*s[4, 5]^3 + 2*(1 + 2*\[Epsilon])*
               s[5, 1]^2 + (1 + \[Epsilon])*s[4, 5]^2*(5 + s[5, 1]) + 
              s[4, 5]*s[5, 1]*(4 + 5*\[Epsilon] + s[5, 1])) + 
            (-1 + s[4, 5])*s[5, 1]*(3*(1 + 2*\[Epsilon])*s[5, 1] + 
              s[4, 5]^2*(-2 + 3*\[Epsilon] + s[5, 1] + \[Epsilon]*s[5, 1]) + 
              s[4, 5]*(2 - 4*(1 + \[Epsilon])*s[5, 1])) + 
            s[3, 4]*(5*(1 + 2*\[Epsilon])*s[5, 1]^2 + s[4, 5]^3*(-2 + 
                3*\[Epsilon] + (-4 + \[Epsilon])*s[5, 1]) + s[4, 5]*s[5, 1]*(
                5 + 5*\[Epsilon] - 4*s[5, 1] - 5*\[Epsilon]*s[5, 1]) + 
              s[4, 5]^2*(2 + \[Epsilon] - 2*s[5, 1] - (2 + 3*\[Epsilon])*
                 s[5, 1]^2))) - (s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1])*
           (s[3, 4]^2*s[4, 5]*(s[4, 5] + \[Epsilon]*s[4, 5] - 
              2*\[Epsilon]*s[5, 1]) + (-1 + s[4, 5])*s[5, 1]*
             ((-1 + \[Epsilon])*s[4, 5]^2 + s[5, 1] + 2*\[Epsilon]*s[5, 1] - 
              s[4, 5]*(-1 + s[5, 1] + \[Epsilon]*s[5, 1])) + 
            s[3, 4]*(-((1 + \[Epsilon])*s[4, 5]^2) - (-1 + \[Epsilon])*
               s[4, 5]^3 + (1 + 2*\[Epsilon])*s[5, 1]^2 + s[4, 5]*s[5, 1]*(
                1 + 2*\[Epsilon]*(1 + s[5, 1]))))))/
        (s[4, 5]*(-1 + s[3, 4] + s[4, 5])*(-s[2, 3] + s[4, 5] + s[5, 1])*
         (s[2, 3]^2*(-1 + s[3, 4])^2 + (s[3, 4]*s[4, 5] + s[5, 1] - 
            s[4, 5]*s[5, 1])^2 + 2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + 
            (-1 + s[4, 5])*s[5, 1] + s[3, 4]*(s[4, 5] + s[5, 1] + 
              s[4, 5]*s[5, 1])))), (\[Epsilon]*d[s[2, 3]]*s[3, 4]*s[4, 5]*
         s[5, 1]*(s[2, 3]*(-1 + s[3, 4]) + s[5, 1] + 
          s[4, 5]*(2 - s[3, 4] + s[5, 1])))/((s[2, 3] - s[4, 5] - s[5, 1])*
         (s[2, 3]^2*(-1 + s[3, 4])^2 + (s[3, 4]*s[4, 5] + s[5, 1] - 
            s[4, 5]*s[5, 1])^2 + 2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + 
            (-1 + s[4, 5])*s[5, 1] + s[3, 4]*(s[4, 5] + s[5, 1] + 
              s[4, 5]*s[5, 1])))) + (\[Epsilon]*d[s[3, 4]]*s[4, 5]*s[5, 1]*
         (s[2, 3]*(-1 + s[3, 4] + s[4, 5] + s[3, 4]*s[4, 5]) - 
          (-1 + s[4, 5])*(s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1])))/
        ((-1 + s[3, 4] + s[4, 5])*(s[2, 3]^2*(-1 + s[3, 4])^2 + 
          (s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1])^2 + 
          2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + (-1 + s[4, 5])*s[5, 1] + 
            s[3, 4]*(s[4, 5] + s[5, 1] + s[4, 5]*s[5, 1])))) - 
       (\[Epsilon]*d[s[5, 1]]*s[3, 4]*s[4, 5]*(s[2, 3]^2*(-1 + s[3, 4]) + 
          s[4, 5]*(s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1]) + 
          s[2, 3]*(s[5, 1] + s[4, 5]*(1 - 2*s[3, 4] + s[5, 1]))))/
        ((s[2, 3] - s[4, 5] - s[5, 1])*(s[2, 3]^2*(-1 + s[3, 4])^2 + 
          (s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1])^2 + 
          2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + (-1 + s[4, 5])*s[5, 1] + 
            s[3, 4]*(s[4, 5] + s[5, 1] + s[4, 5]*s[5, 1])))) - 
       (\[Epsilon]*d[s[4, 5]]*s[3, 4]*s[4, 5]*s[5, 1]*
         (-(s[2, 3]^2*(-1 + s[3, 4])) + (-1 + s[3, 4] - s[5, 1])*
           (s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1]) + 
          s[2, 3]*(1 - s[3, 4]^2 - s[4, 5]*(2 + s[5, 1]) + 
            s[3, 4]*(s[4, 5] + s[5, 1]))))/((-1 + s[3, 4] + s[4, 5])*
         (-s[2, 3] + s[4, 5] + s[5, 1])*(s[2, 3]^2*(-1 + s[3, 4])^2 + 
          (s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1])^2 + 
          2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + (-1 + s[4, 5])*s[5, 1] + 
            s[3, 4]*(s[4, 5] + s[5, 1] + s[4, 5]*s[5, 1]))))}, 
     {((1 + 4*\[Epsilon])*d[s[2, 3]]*(1 + s[2, 3] - s[4, 5])*
         (s[2, 3]*(-1 + s[3, 4]) + s[5, 1] + s[4, 5]*(2 - s[3, 4] + 
            s[5, 1])))/(s[4, 5]*(-s[2, 3] + s[4, 5] + s[5, 1])*
         (s[2, 3]^2*(-1 + s[3, 4])^2 + (s[3, 4]*s[4, 5] + s[5, 1] - 
            s[4, 5]*s[5, 1])^2 + 2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + 
            (-1 + s[4, 5])*s[5, 1] + s[3, 4]*(s[4, 5] + s[5, 1] + 
              s[4, 5]*s[5, 1])))) - ((1 + 4*\[Epsilon])*d[s[3, 4]]*
         (1 + s[2, 3] - s[4, 5])*(s[2, 3]*(-1 + s[3, 4] + s[4, 5] + 
            s[3, 4]*s[4, 5]) - (-1 + s[4, 5])*(s[3, 4]*s[4, 5] + s[5, 1] - 
            s[4, 5]*s[5, 1])))/(s[3, 4]*s[4, 5]*(-1 + s[3, 4] + s[4, 5])*
         (s[2, 3]^2*(-1 + s[3, 4])^2 + (s[3, 4]*s[4, 5] + s[5, 1] - 
            s[4, 5]*s[5, 1])^2 + 2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + 
            (-1 + s[4, 5])*s[5, 1] + s[3, 4]*(s[4, 5] + s[5, 1] + 
              s[4, 5]*s[5, 1])))) - ((1 + 4*\[Epsilon])*d[s[5, 1]]*
         (1 + s[2, 3] - s[4, 5])*(s[2, 3]^2*(-1 + s[3, 4]) + 
          s[4, 5]*(s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1]) + 
          s[2, 3]*(s[5, 1] + s[4, 5]*(1 - 2*s[3, 4] + s[5, 1]))))/
        (s[4, 5]*s[5, 1]*(-s[2, 3] + s[4, 5] + s[5, 1])*
         (s[2, 3]^2*(-1 + s[3, 4])^2 + (s[3, 4]*s[4, 5] + s[5, 1] - 
            s[4, 5]*s[5, 1])^2 + 2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + 
            (-1 + s[4, 5])*s[5, 1] + s[3, 4]*(s[4, 5] + s[5, 1] + 
              s[4, 5]*s[5, 1])))) - ((1 + 4*\[Epsilon])*d[s[4, 5]]*
         (1 + s[2, 3] - s[4, 5])*(s[2, 3]^2*(-1 + s[3, 4]) - 
          (-1 + s[3, 4] - s[5, 1])*(s[3, 4]*s[4, 5] + s[5, 1] - 
            s[4, 5]*s[5, 1]) + s[2, 3]*(-1 + s[3, 4]^2 + 
            s[4, 5]*(2 + s[5, 1]) - s[3, 4]*(s[4, 5] + s[5, 1]))))/
        (s[4, 5]*(-1 + s[3, 4] + s[4, 5])*(-s[2, 3] + s[4, 5] + s[5, 1])*
         (s[2, 3]^2*(-1 + s[3, 4])^2 + (s[3, 4]*s[4, 5] + s[5, 1] - 
            s[4, 5]*s[5, 1])^2 + 2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + 
            (-1 + s[4, 5])*s[5, 1] + s[3, 4]*(s[4, 5] + s[5, 1] + 
              s[4, 5]*s[5, 1])))), 
      (d[s[2, 3]]*((1 + 3*\[Epsilon])*s[2, 3]^2*(-1 + s[3, 4])*
           (-1 + s[3, 4] - s[4, 5]) - (1 + 3*\[Epsilon])*s[4, 5]^3*
           (-2 + s[3, 4] - s[5, 1]) + (1 + 3*\[Epsilon])*s[5, 1]^2 - 
          s[4, 5]*s[5, 1]*(1 + \[Epsilon] - 2*(1 + \[Epsilon])*s[3, 4] + 
            (2 + 4*\[Epsilon])*s[5, 1]) + s[4, 5]^2*(-2 - 6*\[Epsilon] + 
            (1 + 3*\[Epsilon])*s[3, 4]^2 - 2*\[Epsilon]*s[5, 1] + 
            (1 + \[Epsilon])*s[5, 1]^2 + s[3, 4]*(1 + \[Epsilon] - 
              2*(1 + 2*\[Epsilon])*s[5, 1])) + s[2, 3]*
           ((1 + 3*\[Epsilon])*s[4, 5]^2*(-3 + 2*s[3, 4] - s[5, 1]) + 
            2*(1 + 3*\[Epsilon])*(-1 + s[3, 4])*s[5, 1] + 
            s[4, 5]*(-2*(1 + 3*\[Epsilon])*s[3, 4]^2 + (1 + \[Epsilon])*(1 + 
                s[5, 1]) + s[3, 4]*(1 + 5*\[Epsilon] + 2*s[5, 1] + 
                4*\[Epsilon]*s[5, 1])))))/(s[4, 5]*(-s[2, 3] + s[4, 5] + 
          s[5, 1])*(s[2, 3]^2*(-1 + s[3, 4])^2 + (s[3, 4]*s[4, 5] + s[5, 1] - 
            s[4, 5]*s[5, 1])^2 + 2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + 
            (-1 + s[4, 5])*s[5, 1] + s[3, 4]*(s[4, 5] + s[5, 1] + 
              s[4, 5]*s[5, 1])))) + 
       (d[s[3, 4]]*(s[2, 3]^2*(s[3, 4]^2*(-1 - 3*\[Epsilon] + s[4, 5] + 
              \[Epsilon]*s[4, 5]) + (1 + 3*\[Epsilon])*(-1 + s[4, 5]^2) + 
            s[3, 4]*(2 + 6*\[Epsilon] - (1 + \[Epsilon])*s[4, 5] + 
              (1 + 3*\[Epsilon])*s[4, 5]^2)) + (-1 + s[4, 5])*
           (s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1])*
           ((1 + 3*\[Epsilon])*s[4, 5]^2 + s[5, 1] + 3*\[Epsilon]*s[5, 1] + 
            s[4, 5]*((1 + \[Epsilon])*s[3, 4] - (1 + 3*\[Epsilon])*(1 + 
                s[5, 1]))) - s[2, 3]*((1 + 3*\[Epsilon])*s[4, 5]^3*
             (1 + 2*s[3, 4] - s[5, 1]) + 2*(1 + 3*\[Epsilon])*(-1 + s[3, 4])*
             s[5, 1] + s[4, 5]*(-2*(1 + 2*\[Epsilon])*s[3, 4]^2 + 
              (1 + 3*\[Epsilon])*(1 + 3*s[5, 1]) + s[3, 4]*(1 + \[Epsilon] - 
                2*\[Epsilon]*s[5, 1])) + s[4, 5]^2*(-2 - 6*\[Epsilon] + 
              2*(1 + \[Epsilon])*s[3, 4]^2 - s[3, 4]*(3 + 7*\[Epsilon] + 
                2*s[5, 1] + 4*\[Epsilon]*s[5, 1])))))/(s[3, 4]*s[4, 5]*
         (-1 + s[3, 4] + s[4, 5])*(s[2, 3]^2*(-1 + s[3, 4])^2 + 
          (s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1])^2 + 
          2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + (-1 + s[4, 5])*s[5, 1] + 
            s[3, 4]*(s[4, 5] + s[5, 1] + s[4, 5]*s[5, 1])))) + 
       (d[s[5, 1]]*(-((1 + 3*\[Epsilon])*s[2, 3]^3*(-1 + s[3, 4])*
            (-1 + s[3, 4] - s[4, 5])) + s[4, 5]*(s[3, 4]*s[4, 5] + s[5, 1] - 
            s[4, 5]*s[5, 1])*(-((1 + 3*\[Epsilon])*s[4, 5]^2) + 
            (1 + \[Epsilon])*s[5, 1] + s[4, 5]*(1 + 3*\[Epsilon] + s[3, 4] + 
              3*\[Epsilon]*s[3, 4] - (1 + \[Epsilon])*s[5, 1])) + 
          s[2, 3]*((1 + 3*\[Epsilon])*s[4, 5]^3*(-1 + 3*s[3, 4] - 
              2*s[5, 1]) - (1 + 3*\[Epsilon])*s[5, 1]^2 + s[4, 5]*s[5, 1]*
             (-1 + \[Epsilon]*(-1 + 2*s[3, 4]) + (2 + 4*\[Epsilon])*s[5, 
                1]) + s[4, 5]^2*(1 + 3*\[Epsilon] - 3*(1 + 3*\[Epsilon])*
               s[3, 4]^2 + (3 + 7*\[Epsilon])*s[5, 1] - (1 + \[Epsilon])*
               s[5, 1]^2 + 4*s[3, 4]*(s[5, 1] + 2*\[Epsilon]*s[5, 1]))) + 
          s[2, 3]^2*(3*s[3, 4]^2*(s[4, 5] + 3*\[Epsilon]*s[4, 5]) + 
            2*(1 + 3*\[Epsilon])*s[5, 1] - (1 + \[Epsilon])*s[4, 5]*s[5, 1] + 
            (1 + 3*\[Epsilon])*s[4, 5]^2*(2 + s[5, 1]) - 
            s[3, 4]*((3 + 9*\[Epsilon])*s[4, 5]^2 + 2*(1 + 3*\[Epsilon])*s[5, 
                1] + s[4, 5]*(3 + 9*\[Epsilon] + 2*s[5, 1] + 4*\[Epsilon]*
                 s[5, 1])))))/(s[4, 5]*s[5, 1]*(-s[2, 3] + s[4, 5] + s[5, 1])*
         (s[2, 3]^2*(-1 + s[3, 4])^2 + (s[3, 4]*s[4, 5] + s[5, 1] - 
            s[4, 5]*s[5, 1])^2 + 2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + 
            (-1 + s[4, 5])*s[5, 1] + s[3, 4]*(s[4, 5] + s[5, 1] + 
              s[4, 5]*s[5, 1])))) + 
       (d[s[4, 5]]*(s[2, 3]^3*(-1 + s[3, 4])*(-1 - \[Epsilon] + s[3, 4] + 
            \[Epsilon]*s[3, 4] + s[4, 5] + 3*\[Epsilon]*s[4, 5]) - 
          (s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1])*
           (s[5, 1]*(-1 - \[Epsilon] + s[3, 4] + \[Epsilon]*s[3, 4] + 
              s[5, 1] + 3*\[Epsilon]*s[5, 1]) + s[4, 5]^2*(1 + 3*\[Epsilon] + 
              (1 + \[Epsilon])*s[3, 4] - (1 + \[Epsilon])*s[5, 1]) + 
            s[4, 5]*(-1 - 3*\[Epsilon] + (1 + 3*\[Epsilon])*s[3, 4]^2 + 
              2*(1 + \[Epsilon])*s[5, 1] - (1 + 3*\[Epsilon])*s[5, 1]^2)) + 
          s[2, 3]^2*(1 + \[Epsilon] - (1 + 3*\[Epsilon])*s[3, 4]^3 + 
            2*(1 + 2*\[Epsilon])*s[4, 5]*(-2 + s[5, 1]) - 3*s[5, 1] - 
            5*\[Epsilon]*s[5, 1] + (1 + 3*\[Epsilon])*s[4, 5]^2*
             (3 + s[5, 1]) - s[3, 4]^2*(-3 - 7*\[Epsilon] + 
              3*(1 + \[Epsilon])*s[4, 5] + s[5, 1] + \[Epsilon]*s[5, 1]) + 
            s[3, 4]*(-3 - 5*\[Epsilon] - 2*(1 + 3*\[Epsilon])*s[4, 5]^2 + 
              4*s[5, 1] + 6*\[Epsilon]*s[5, 1] + s[4, 5]*(7 + 11*\[Epsilon] + 
                s[5, 1] + \[Epsilon]*s[5, 1]))) + 
          s[2, 3]*((1 + 3*\[Epsilon])*s[4, 5]^3*(-2 + s[3, 4] - s[5, 1]) - 
            s[5, 1]*(2 + 2*\[Epsilon] + (2 + 4*\[Epsilon])*s[3, 4]^2 - 
              3*s[5, 1] - 7*\[Epsilon]*s[5, 1] + 2*s[3, 4]*(-2 - 
                3*\[Epsilon] + s[5, 1] + 2*\[Epsilon]*s[5, 1])) + 
            s[4, 5]^2*(3 + 9*\[Epsilon] + 3*(1 + \[Epsilon])*s[3, 4]^2 - 
              2*(2 + 3*\[Epsilon])*s[5, 1] - s[3, 4]*(4 + 6*\[Epsilon] + 
                3*(1 + \[Epsilon])*s[5, 1])) + s[4, 5]*(-1 - 3*\[Epsilon] + 
              (2 + 6*\[Epsilon])*s[3, 4]^3 + (7 + 11*\[Epsilon])*s[5, 1] - 
              (3 + 7*\[Epsilon])*s[5, 1]^2 - 2*s[3, 4]*(-1 - 2*\[Epsilon] + 
                (3 + 5*\[Epsilon])*s[5, 1] + (1 + 2*\[Epsilon])*s[5, 1]^2) - 
              s[3, 4]^2*(3 + \[Epsilon]*(7 + 2*s[5, 1]))))))/
        (s[4, 5]*(-1 + s[3, 4] + s[4, 5])*(-s[2, 3] + s[4, 5] + s[5, 1])*
         (s[2, 3]^2*(-1 + s[3, 4])^2 + (s[3, 4]*s[4, 5] + s[5, 1] - 
            s[4, 5]*s[5, 1])^2 + 2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + 
            (-1 + s[4, 5])*s[5, 1] + s[3, 4]*(s[4, 5] + s[5, 1] + 
              s[4, 5]*s[5, 1])))), 
      (d[s[3, 4]]*(s[2, 3]^2*(-1 + s[3, 4])*(1 + \[Epsilon]*(2 + s[3, 4]))*
           (-1 + s[3, 4] + s[4, 5]) + (\[Epsilon]*s[3, 4]*s[4, 5]*
             (-1 + s[3, 4] + s[4, 5]) + ((1 + \[Epsilon])*s[3, 4] + 
              (1 + 2*\[Epsilon])*(-1 + s[4, 5]))*(-1 + s[4, 5])*s[5, 1])*
           (s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1]) - 
          s[2, 3]*(2*\[Epsilon]*s[3, 4]^3*s[4, 5] + 2*(1 + 2*\[Epsilon])*
             (-1 + s[4, 5])^2*s[5, 1] + s[3, 4]*(-1 + s[4, 5])*
             ((3 + 4*\[Epsilon])*s[5, 1] + (1 + \[Epsilon])*s[4, 5]*(1 + 
                s[5, 1])) + s[3, 4]^2*(2*\[Epsilon]*s[4, 5]^2 + s[5, 1] + 
              s[4, 5]*(1 - \[Epsilon] + s[5, 1])))))/
        (s[3, 4]*(-1 + s[3, 4] + s[4, 5])*(s[2, 3]^2*(-1 + s[3, 4])^2 + 
          (s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1])^2 + 
          2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + (-1 + s[4, 5])*s[5, 1] + 
            s[3, 4]*(s[4, 5] + s[5, 1] + s[4, 5]*s[5, 1])))) + 
       (d[s[5, 1]]*(-((1 + 2*\[Epsilon])*s[2, 3]^3*(-1 + s[3, 4])^2) + 
          (s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1])*
           (\[Epsilon]*(-1 + s[4, 5])*s[5, 1]*(s[4, 5] + s[5, 1]) + 
            s[3, 4]*s[4, 5]*(s[4, 5] + 2*\[Epsilon]*s[4, 5] + s[5, 1] + 
              \[Epsilon]*s[5, 1])) + s[2, 3]*
           (-(s[3, 4]^2*s[4, 5]*((3 + 6*\[Epsilon])*s[4, 5] + 2*
                (1 + \[Epsilon])*s[5, 1])) + (-1 + s[4, 5])*s[5, 1]*
             (s[5, 1] + s[4, 5]*(1 + \[Epsilon] + \[Epsilon]*s[5, 1])) + 
            s[3, 4]*(s[5, 1]^2 + s[4, 5]*s[5, 1]*(2 + 3*\[Epsilon] + 
                s[5, 1]) + 2*s[4, 5]^2*(1 + 2*\[Epsilon] + s[5, 1] + 
                \[Epsilon]*s[5, 1]))) + s[2, 3]^2*
           ((-1 + s[3, 4])*(-2 - 3*\[Epsilon] + s[3, 4] + \[Epsilon]*s[3, 4])*
             s[5, 1] + s[4, 5]*(1 + 2*\[Epsilon] + (3 + 6*\[Epsilon])*s[3, 4]^
                2 - (1 + \[Epsilon])*s[5, 1] - s[3, 4]*(4 + 8*\[Epsilon] + 
                s[5, 1] + \[Epsilon]*s[5, 1])))))/
        ((s[2, 3] - s[4, 5] - s[5, 1])*s[5, 1]*(s[2, 3]^2*(-1 + s[3, 4])^2 + 
          (s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1])^2 + 
          2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + (-1 + s[4, 5])*s[5, 1] + 
            s[3, 4]*(s[4, 5] + s[5, 1] + s[4, 5]*s[5, 1])))) + 
       (d[s[2, 3]]*(2*\[Epsilon]*s[2, 3]^3*(-1 + s[3, 4])^2 + 
          (1 + \[Epsilon])*(s[4, 5] + s[5, 1])*(s[3, 4]*s[4, 5] + s[5, 1] - 
             s[4, 5]*s[5, 1])^2 - s[2, 3]^2*(2*\[Epsilon]*s[4, 5] + 
            (-1 + 3*\[Epsilon] + s[4, 5] - \[Epsilon]*s[4, 5])*s[5, 1] + 
            s[3, 4]^2*((-1 + 3*\[Epsilon])*s[4, 5] + \[Epsilon]*s[5, 1]) + 
            s[3, 4]*(s[5, 1] - 4*\[Epsilon]*s[5, 1] + s[4, 5]*(1 - 
                5*\[Epsilon] + s[5, 1] - \[Epsilon]*s[5, 1]))) + 
          s[2, 3]*(-(s[3, 4]^2*s[4, 5]*(2*s[4, 5] + s[5, 1])) - 
            (-1 + s[4, 5])*s[5, 1]*(-2*s[5, 1] + s[4, 5]*(-1 + \[Epsilon] + 
                s[5, 1] + \[Epsilon]*s[5, 1])) + s[3, 4]*(s[5, 1]^2 + 
              s[4, 5]*s[5, 1]*(-2*\[Epsilon] + s[5, 1]) + s[4, 5]^2*(1 - 
                \[Epsilon] + (3 + \[Epsilon])*s[5, 1])))))/
        (s[2, 3]*(s[2, 3] - s[4, 5] - s[5, 1])*(s[2, 3]^2*(-1 + s[3, 4])^2 + 
          (s[3, 4]*s[4, 5] + s[5, 1] - s[4, 5]*s[5, 1])^2 + 
          2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + (-1 + s[4, 5])*s[5, 1] + 
            s[3, 4]*(s[4, 5] + s[5, 1] + s[4, 5]*s[5, 1])))) + 
       (d[s[4, 5]]*(2*(1 + \[Epsilon])*s[2, 3]^3*(-1 + s[3, 4])^2*
           (-1 + s[3, 4] + s[4, 5]) + (s[3, 4]*s[4, 5] + s[5, 1] - 
            s[4, 5]*s[5, 1])*(s[3, 4]^2*s[4, 5]*((-1 + \[Epsilon])*s[4, 5] - 
              s[5, 1]) - (-1 + s[4, 5])*(2*(1 + \[Epsilon]) + 
              (-1 + \[Epsilon])*s[4, 5])*s[5, 1]*(s[4, 5] + s[5, 1]) + 
            s[3, 4]*(-((-1 + \[Epsilon])*s[4, 5]^2) + (-1 + \[Epsilon])*
               s[4, 5]^3 - 2*(1 + \[Epsilon])*s[5, 1]^2 + s[4, 5]*s[5, 1]*(
                -1 - 2*\[Epsilon] + s[5, 1]))) + s[2, 3]^2*
           (-2*(1 + \[Epsilon])*(-3 + s[3, 4])*(-1 + s[3, 4])^2*s[5, 1] - 
            (-1 + s[3, 4])*s[4, 5]*(2 + 2*\[Epsilon] + (5 + 3*\[Epsilon])*
               s[3, 4]^2 - 9*s[5, 1] - 7*\[Epsilon]*s[5, 1] - 
              s[3, 4]*(7 + 5*\[Epsilon] + s[5, 1])) + s[4, 5]^2*
             (-2*(1 + \[Epsilon]) - (5 + 3*\[Epsilon])*s[3, 4]^2 + 
              (3 + \[Epsilon])*s[5, 1] + s[3, 4]*(7 + 5*\[Epsilon] + 
                (3 + \[Epsilon])*s[5, 1]))) + s[2, 3]*
           (s[3, 4]^3*s[4, 5]*(4*s[4, 5] + (3 + 2*\[Epsilon])*s[5, 1]) - 
            (-1 + s[4, 5])*s[5, 1]*(-6*(1 + \[Epsilon])*s[5, 1] + 
              s[4, 5]^2*(3 + \[Epsilon] + (-1 + \[Epsilon])*s[5, 1]) + 
              2*s[4, 5]*(-2*(1 + \[Epsilon]) + (3 + \[Epsilon])*s[5, 1])) + 
            s[3, 4]^2*(4*s[4, 5]^3 - 4*(1 + \[Epsilon])*s[5, 1]^2 + 
              s[4, 5]^2*(-7 - \[Epsilon] + (-2 + \[Epsilon])*s[5, 1]) - 
              s[4, 5]*s[5, 1]*(7 + 5*\[Epsilon] + (3 + 2*\[Epsilon])*
                 s[5, 1])) + s[3, 4]*(10*(1 + \[Epsilon])*s[5, 1]^2 + 
              s[4, 5]^3*(-3 - \[Epsilon] + (-5 + \[Epsilon])*s[5, 1]) + 
              s[4, 5]*s[5, 1]*(8 + 7*\[Epsilon] - (7 + 5*\[Epsilon])*
                 s[5, 1]) + s[4, 5]^2*(3 + \[Epsilon] - 2*(1 + 2*\[Epsilon])*
                 s[5, 1] - (2 + \[Epsilon])*s[5, 1]^2)))))/
        (s[4, 5]*(-1 + s[3, 4] + s[4, 5])*(-s[2, 3] + s[4, 5] + s[5, 1])*
         (s[2, 3]^2*(-1 + s[3, 4])^2 + (s[3, 4]*s[4, 5] + s[5, 1] - 
            s[4, 5]*s[5, 1])^2 + 2*s[2, 3]*(-(s[3, 4]^2*s[4, 5]) + 
            (-1 + s[4, 5])*s[5, 1] + s[3, 4]*(s[4, 5] + s[5, 1] + 
              s[4, 5]*s[5, 1]))))}}

